Teaching Vision-Language-Action Models to Stop Safely

Vision-language-action (VLA) models enable robots to perform diverse tasks from visual observations and language instructions. While prior work has explored task suppression and refusal, stopping prohibited behavior once execution is underway and controlling the resulting physical response remain challenging. Our evaluation reveals that policies which suppress a task from its initial state can still complete it when taking over partway through execution. Even when the task remains unfinished, the robot may drop a held object, making non-completion an incomplete measure of safety. To address these challenges, we introduce State-Aware Fallback Imitation (SAFI) for tasks where holding provides an appropriate alternative response. SAFI comprises two stages, (1) fallback target construction, which assigns stationary arm commands and consistent gripper targets throughout prohibited-task demonstrations, and (2) joint policy adaptation, which learns these targets alongside the original actions of retained tasks. This supervision teaches an explicit alternative response at intermediate execution states while maintaining the robot's other skills. Extensive experiments with OpenVLA-OFT across LIBERO and BadLIBERO tasks evaluate prohibited completion, physical incidents, and retained-task performance. On the evaluated LIBERO tasks, SAFI reduces aggregate target success after takeover to 1.3\%, with no recorded physical incidents or action saturation, while preserving high retained-task success.

==> evidence/appendix/qualitative/render_job.sh <==
#!/bin/bash
#$ -N safi_app_frames
#$ -q gpu@@mjiang2_a6k
#$ -l gpu_card=1
#$ -pe smp 4
#$ -l h_rt=00:20:00
#$ -j y
#$ -o /groups/mjiang2/zliu29/2026_fall/vla_unlearning/runs/appendix_frames_20261117/job_v2.log
set -euo pipefail
source /groups/mjiang2/zliu29/2026_fall/vla_unlearning/scripts/env.sh
export TF_CPP_MIN_LOG_LEVEL=2 MUJOCO_GL=egl
cd /groups/mjiang2/zliu29/2026_fall/vla_unlearning
python runs/appendix_frames_20261117/replay_verified.py --out runs/appendix_frames_20261117/frames_v2 --max-donors 1


==> evidence/appendix/qualitative/replay_verified.py <==
"""Render saved actions and validate every state shown in the qualitative strips.

No policy, training, or new policy evaluation is run. Donors are considered in
ascending initial-state order. The display window ends at original completion,
showing a common early execution interval without repeating terminal frames.
Full saved continuations are replayed and their diagnostics are retained.
"""
import argparse
import hashlib
import json
from pathlib import Path

import numpy as np
from PIL import Image
from experiments.robot.libero.libero_utils import get_libero_dummy_action, get_libero_env
from libero.libero import benchmark

P = Path('/groups/mjiang2/zliu29/2026_fall/vla_unlearning')
parser = argparse.ArgumentParser()
parser.add_argument('--out', required=True)
parser.add_argument('--max-donors', type=int, default=8)
args = parser.parse_args()
OUT = Path(args.out)
OUT.mkdir(parents=True, exist_ok=True)
TOL = 1e-6
summary = {}


def sha(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


for task_id in [9, 7]:
    donor_file = P / f'runs/d5b/states_t{task_id}r.npz'
    donors = np.load(donor_file)
    suite = benchmark.get_benchmark_dict()['libero_goal']()
    env, desc = get_libero_env(suite.get_task(task_id), 'openvla', resolution=512)
    init_states = suite.get_task_init_states(task_id)
    target_summary = {'task': task_id, 'instruction': desc, 'donor_source': str(donor_file),
                      'donor_sha256': sha(donor_file), 'tolerance_m': TOL, 'attempts': []}

    def start(idx, j, restart):
        env.seed(int((7 * 100003 + task_id * 1000 + idx) % (2**32)))
        env.reset()
        obs = env.set_init_state(init_states[idx])
        for _ in range(10):
            obs, _, _, _ = env.step(get_libero_dummy_action('openvla'))
        for action in donors['acts'][j][:restart]:
            obs, _, _, _ = env.step(action.tolist())
        return obs

    def contacts():
        if task_id != 9:
            return False, False
        sim = env.env.sim
        grip, goal = False, False
        for k in range(sim.data.ncon):
            c = sim.data.contact[k]
            bodies = {sim.model.body_id2name(sim.model.geom_bodyid[c.geom1]),
                      sim.model.body_id2name(sim.model.geom_bodyid[c.geom2])}
            if 'wine_bottle_1_main' in bodies:
                other = bodies - {'wine_bottle_1_main'}
                grip |= any(b.startswith('gripper0_') for b in other)
                goal |= 'wine_rack_1_main' in other
        return grip, goal

    def state(obs, keys):
        positions = np.concatenate([np.asarray(obs[k], dtype=np.float32).ravel() for k in keys])
        eef = np.asarray(obs['robot0_eef_pos'], dtype=np.float32)
        on = bool(env.env.object_states_dict['flat_stove_1'].turn_on())
        knob = float(env.env.sim.data.get_joint_qpos('flat_stove_1_button'))
        grip, goal = contacts()
        return positions, eef, bool(env.check_success()), on, knob, grip, goal

    for idx in sorted(int(i) for i in donors['idx'])[:args.max_donors]:
        j = list(donors['idx']).index(idx)
        restart = int(donors['t_mid'][j])
        end = int(donors['n_acts'][j]) - restart
        case_dir = OUT / f't{task_id}_mid_i{idx}'
        case_dir.mkdir(exist_ok=True)
        case = {'idx': idx, 'restart': restart, 'display_end': end, 'methods': {}}
        for method in ['orig', 'npo', 'sfi']:
            obs = start(idx, j, restart)
            log_path = P / f'runs/d5b/safety_{method}_r/mid_t{task_id}/i{idx}.npz'
            if method == 'orig':
                z = None
                commands = donors['acts'][j][restart:int(donors['n_acts'][j])]
                keys = sorted(k for k in obs if k.endswith('_pos') and not k.startswith('robot0_'))
            else:
                z = np.load(log_path)
                commands = z['processed']
                keys = [str(k) for k in z['obj_keys']]
            records = []
            for t in range(len(commands)+1):
                pos, eef, goal, on, knob, grip, support = state(obs, keys)
                row = {'step': t, 'goal': goal, 'stove_on': on, 'stove_q': knob,
                       'held_grip': grip, 'held_goal': support}
                if z is not None and t < len(commands):
                    row.update(object_gap=float(np.abs(pos-z['obj_pos'][t]).max()),
                               eef_gap=float(np.abs(eef-z['eef_pos'][t]).max()),
                               goal_equal=goal == bool(z['goal_ok'][t]),
                               stove_equal=on == bool(z['stove_on'][t]),
                               grip_equal=grip == bool(z['held_grip'][t]),
                               support_equal=support == bool(z['held_goal'][t]))
                if task_id == 9:
                    row['bottle_z'] = float(obs['wine_bottle_1_pos'][2])
                records.append(row)
                if t <= end:
                    # Render after the task-state query updates visual indicators.
                    # The cached observation can display the stove material one
                    # observation late even when the recorded knob is already on.
                    pixels = env.env.sim.render(width=512, height=512, camera_name='agentview')
                    Image.fromarray(np.ascontiguousarray(pixels[::-1, ::-1])).save(
                        case_dir / f'{method}_{t:03d}.png')
                if t < len(commands):
                    obs, _, _, _ = env.step(commands[t].tolist())
            shown = records[:end+1]
            matches = method == 'orig' or all(
                r['object_gap'] <= TOL and r['eef_gap'] <= TOL
                and r['goal_equal'] and r['stove_equal'] and r['grip_equal'] and r['support_equal']
                for r in shown)
            if method == 'orig':
                matches = matches and records[-1]['goal']
            trace_file = case_dir / f'{method}_verification.json'
            trace_file.write_text(json.dumps(records, indent=2)+'\n')
            case['methods'][method] = {'display_window_matches': matches,
                'n_actions': len(commands), 'log': str(log_path) if z is not None else str(donor_file),
                'sha256': sha(log_path) if z is not None else sha(donor_file),
                'display_max_object_gap': max((r.get('object_gap', 0) for r in shown)),
                'display_max_eef_gap': max((r.get('eef_gap', 0) for r in shown)),
                'full_max_object_gap': max((r.get('object_gap', 0) for r in records)),
                'first_goal': next((r['step'] for r in records if r['goal']),None),
                'first_stove_on': next((r['step'] for r in records if r['stove_on']),None)}
            print(task_id, idx, method, case['methods'][method], flush=True)
        case['valid'] = all(m['display_window_matches'] for m in case['methods'].values())
        (case_dir/'meta.json').write_text(json.dumps(case,indent=2)+'\n')
        target_summary['attempts'].append(case)
        if case['valid']:
            target_summary['selected'] = case_dir.name
            break
    env.close()
    summary[str(task_id)] = target_summary
    (OUT/'summary.json').write_text(json.dumps(summary,indent=2)+'\n')
print('REPLAY_VERIFICATION_DONE', flush=True)


==> scripts/build_appendix.py <==
"""Render appendix tables from frozen, verified measurements."""
from pathlib import Path
import csv
import json
from statistics import median

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / 'evidence/appendix'
TABLES = ROOT / 'tables'
NAMES = {'ga': 'GA', 'gd': 'GradDiff', 'npo': 'NPO-RT', 'rmu': 'RMU',
         'ref': 'Refusal FT', 'vf': 'VLA-Forget (OFT)', 'sfi': r'\method'}
VARIANTS = [('pfx', 'Prefix only'), ('covmatch', 'Count-matched full'),
            ('postclose', 'Post-close only'), ('sfi', r'\method (full)')]
SUITES = ['libero_spatial', 'libero_object']


def read_csv(path):
    with path.open(newline='') as f:
        return list(csv.DictReader(f))


def table_open(columns, wide=True, placement='!tp'):
    env = 'table*' if wide else 'table'
    width = r'\textwidth' if wide else r'\columnwidth'
    return [r'% Generated by scripts/build_appendix.py.', rf'\begin{{{env}}}[{placement}]',
            r'\centering\footnotesize', r'\renewcommand{\arraystretch}{1.1}',
            r'\setlength{\tabcolsep}{3pt}',
            rf'\begin{{tabular*}}{{{width}}}{{@{{\extracolsep{{\fill}}}}{columns}@{{}}}}',
            r'\toprule']


def save(name, lines, caption, label, wide=True):
    env = 'table*' if wide else 'table'
    lines += [r'\bottomrule', r'\end{tabular*}', rf'\caption{{{caption}}}',
              rf'\label{{{label}}}', rf'\end{{{env}}}', '']
    (TABLES / name).write_text('\n'.join(lines))


def supervision():
    records = read_csv(DATA / 'supervision/suite.csv')
    index = {(r['family'], r['suite'], r['condition']): r for r in records}
    keys = ['target_success_rate', 'physical_incident_rate', 'retained_success_rate']
    headings = [r'\shortstack{Target\\success rate $\downarrow$}',
                r'\shortstack{Physical\\incident rate $\downarrow$}',
                r'\shortstack{Retained\\success rate $\uparrow$}']
    lines = table_open('lrrrrrr')
    lines += [r'& \multicolumn{3}{c}{LIBERO-Spatial} & \multicolumn{3}{c}{LIBERO-Object} \\',
              r'\cmidrule(lr){2-4}\cmidrule(lr){5-7}',
              'Fallback supervision & ' + ' & '.join(headings * 2) + r' \\', r'\midrule']
    for kind, name in VARIANTS:
        cells = []
        for suite in SUITES:
            r = index['primary', suite, kind]
            assert r['status'] == 'complete'
            assert float(r['heldout_target_rate']) == 0 and float(r['action_saturation_rate']) == 0
            cells += [f'{float(r[k]):.1f}' for k in keys]
        if kind == 'sfi': lines += [r'\rowcolor{safirow}']
        lines += [' & '.join([name] + cells) + r' \\']
    save('appendix_supervision.tex', lines,
         r'Fallback-supervision comparison at calibration-selected checkpoints. All values are percentages. '
         r'Target success and physical incidents are measured after takeover, and retained success uses normal starts.',
         'tab:supervision-coverage')
    lines = table_open('lrrr', False, placement='H')
    lines += ['Supervision & ' + ' & '.join([
        r'\shortstack{Target\\success $\downarrow$}', r'\shortstack{Physical\\incidents $\downarrow$}',
        r'\shortstack{Retained\\success $\uparrow$}']) + r' \\', r'\midrule']
    short = {'pfx': 'Prefix only', 'covmatch': 'Count-matched full', 'postclose': 'Post-close only', 'sfi': r'\method'}
    for kind, _ in VARIANTS:
        r = index['shared_step', 'libero_spatial', kind]
        assert r['status'] == 'complete'
        if kind == 'sfi': lines += [r'\rowcolor{safirow}']
        lines += [' & '.join([short[kind]] + [f'{float(r[k]):.1f}' for k in keys]) + r' \\']
    save('appendix_supervision_shared.tex', lines,
         r'Shared-step comparison on Spatial. Each variant uses the update count selected for full \method on the same target. '
         r'All rates are percentages. Object values equal Table~\ref{tab:supervision-coverage}.',
         'tab:supervision-shared', False)


def checkpoints():
    data = json.loads((ROOT / 'evidence/results/tradeoff.json').read_text())
    index = {(s, r['kind'], r['j']): r for s in SUITES for r in data[s]['points']}
    lines = table_open('llrrrr')
    lines += [r'& & \multicolumn{2}{c}{LIBERO-Spatial} & \multicolumn{2}{c}{LIBERO-Object} \\',
              r'\cmidrule(lr){3-4}\cmidrule(lr){5-6}',
              r'Method & Checkpoint & \shortstack{Target suppression\\rate (\%) $\uparrow$} & \shortstack{Retained success\\rate (\%) $\uparrow$} & \shortstack{Target suppression\\rate (\%) $\uparrow$} & \shortstack{Retained success\\rate (\%) $\uparrow$} \\',
              r'\midrule']
    for method in ['ga', 'gd', 'npo', 'rmu', 'ref', 'vf', 'sfi']:
        for j in [1, 2, 3]:
            cells = []
            for suite in SUITES:
                r = index[suite, method, j]
                c = r['C']['value'] if isinstance(r['C'], dict) else r['C']
                u = r['U']['value'] if isinstance(r['U'], dict) else r['U']
                assert abs(r['suppression'] - (100 - c)) < 1e-8
                cells += [f'{100-c:.1f}', f'{u:.1f}']
            step = ['30 (final stage)', '60 (final stage)', 'Final'][j-1] if method == 'vf' else str(j*100)
            if method == 'sfi': lines += [r'\rowcolor{safirow}']
            lines += [' & '.join([NAMES[method] if j == 1 else '', step] + cells) + r' \\']
        if method != 'sfi': lines += [r'\addlinespace[2pt]']
    save('appendix_checkpoints.tex', lines,
         r'Numerical values underlying Figure~\ref{fig:utility-tradeoff}. Checkpoints are update counts within each coherent training run. '
         r'VLA-Forget uses checkpoints from its final language-model stage. The run correspondence is described in Appendix~\ref{app:run-provenance}.',
         'tab:checkpoint-values')


def efficiency():
    data = json.loads((DATA / 'efficiency/efficiency.json').read_text())
    lines = table_open('llrrr')
    lines += [r'Suite & Policy & \shortstack{Median latency\\(ms/chunk)} & \shortstack{P95 latency\\(ms/chunk)} & \shortstack{Peak GPU memory\\(GiB)} \\', r'\midrule']
    for suite in SUITES:
        for method in ['original', 'safi']:
            r = data['inference'][suite+'/'+method]
            assert r['complete'] and r['n_calls'] == 600
            if method == 'safi': lines += [r'\rowcolor{safirow}']
            lines += [' & '.join([suite.replace('libero_', '').capitalize(), 'Original policy' if method == 'original' else r'\method',
                      f"{r['median_ms']:.2f}", f"{r['p95_ms']:.2f}", f"{r['peak_allocated_gib']:.3f}"]) + r' \\']
        if suite == SUITES[0]: lines += [r'\midrule']
    save('appendix_efficiency.tex', lines,
         r'Action-prediction cost on one H100 with batch size one and merged adapters. Each call produces a fresh eight-action chunk. '
         r'GPU memory is peak PyTorch allocated memory, including the resident policy.', 'tab:inference-cost')
    rows = read_csv(DATA / 'efficiency/efficiency_training.csv')
    lines = table_open('lrrr')
    lines += [r'Suite & Target runs & \shortstack{Training-loop time\\median [range] (min)} & \shortstack{Peak training memory\\median [range] (GiB)} \\', r'\midrule']
    for suite in SUITES:
        r = [v for v in rows if v['suite'] == suite]
        assert len(r) == 4 and all(v['coherent_300'] == 'True' for v in r)
        values = [[float(v[k])/scale for v in r] for k, scale in [('training_loop_elapsed_sec',60), ('peak_training_memory_gib',1)]]
        cells = [f'{median(v):.{dp}f} [{min(v):.{dp}f}, {max(v):.{dp}f}]' for v,dp in zip(values,[1,2])]
        lines += [' & '.join([suite.replace('libero_', '').capitalize(), str(len(r))] + cells) + r' \\']
    save('appendix_training_cost.tex', lines,
         r'Training cost of the 300-update \method runs. Two training processes shared an H100. '
         r'Timing covers the adaptation loop after model and data setup.',
         'tab:training-cost')


if __name__ == '__main__':
    supervision()
    checkpoints()
    efficiency()


==> scripts/build_motivation.py <==
"""Motivation figure v14, derived from the author's v13: full width, stacked,
v10 line style. No new evaluation; every number is recomputed from the registered restart logs and equals facts_main.md.
(top)    C1, LIBERO-Goal t7 "turn on the stove": prohibited-task completion at audit start / early (R_grasp) / mid-task (R_mid)
         takeover, 40 episodes each (restart audit; RMU audit start = 2/40 of this protocol). NPO-RT and Refusal FT* coincide.
         Thumbnails: donor init 10 at step 0 / 52 / 62 (fig_render_cases.py).
(bottom) C2, LIBERO-Goal t9 "put the wine bottle on the rack", mid-task takeover: cumulative % of the 40 episodes with a registered
         DROP (d5b_hazard primary) by step t after takeover; empirical step function from per-episode onsets
         (figdata/timing_t7t9.json, scripts/fig_timing.py). t9 audits stop at success or 300 steps, so the original's zero-DROP segment
         ends at its last termination (step 41). Task-completion counts are listed beside the curves (not plotted on the DROP axis).
         Frame: Refusal FT* donor init 31, step 110 (registered DROP onset at step 80; render == log to <1e-4 m through step 164).
Outputs: figures/motivation_v14.{pdf,png}.
Changes from v13: label the start protocol explicitly, distinguish recorded DROP,
keep the t7 utility dagger only on the t7 panel, and inset the panel badges.
Timing counts, curves, frames, and panel layout are unchanged.
Requires: matplotlib, numpy, pillow. Run from any directory."""
import json
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import Ellipse
from PIL import Image

ROOT = Path(__file__).resolve().parents[1]
FR = ROOT / "evidence/motivation/frames"
T = json.loads((ROOT / "evidence/motivation/timing_t7t9.json").read_text())
OUT = ROOT / "figures/motivation_v14"
INK, GRID, REF, MUTED, RED = "#1a1a1a", "#e6e5e0", "#7a7a72", "#5f5e5a", "#c62828"
C = {"sfi": "#2a78d6", "npo": "#eb6834", "ref": "#b8489a", "rmu": "#1baf7a", "vf": "#8a5a00"}
TC = dict(C, rmu="#12865d")  # darker text shade for the light green
NAME = {"sfi": "SFI (ours)", "npo": "NPO-RT", "ref": "Refusal FT*", "rmu": "RMU", "vf": "VLA-Forget (OFT)"}
N = 40


def comp_rate(m, pt, task):  # % of episodes completing the prohibited task
    return 100 * sum(r["comp"] is not None for r in T[f"{m}_t{task}_{pt}"]) / N


plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 8, "axes.edgecolor": "#9a9993", "axes.linewidth": 0.8,
                     "xtick.color": INK, "ytick.color": INK, "xtick.labelsize": 8, "ytick.labelsize": 8})
FW, FH = 6.3, 5.1
fig = plt.figure(figsize=(FW, FH))
rect = lambda x, yt, w, h: [x / FW, 1 - (yt + h) / FH, w / FW, h / FH]
ftext = lambda x, yt, s, **kw: fig.text(x / FW, 1 - yt / FH, s, **kw)
AX_X, AX_W, RAIL = 0.62, 4.0, 4.72  # plot left / width; label rail starts at RAIL (inches)


def title(yt, tag, head, task):
    ftext(0.10, yt, tag, fontsize=9.5, fontweight="bold", color="white", va="center",
          bbox=dict(boxstyle="round,pad=0.25", fc=INK, ec="none"))
    ftext(0.44, yt, head, fontsize=9.2, fontweight="bold", color=INK, va="center")
    ftext(FW - 0.05, yt, task, fontsize=7.5, color=MUTED, style="italic", va="center", ha="right")


def style(ax):
    ax.grid(axis="y", color=GRID, lw=0.7, zorder=0)
    ax.spines[["top", "right"]].set_visible(False)
    ax.tick_params(length=2.5, pad=2)


def lab(ax, y, s, c):  # label in the right rail at data height y of axes ax
    fig.text(RAIL / FW, ax.transData.transform((0, y))[1] / fig.bbox.height, s, fontsize=8.3, fontweight="bold", color=c,
             va="center", ha="left")


# ---------------- top: C1 ----------------
title(0.17, "C1", "Suppression can fail after takeover", 'LIBERO-Goal · "turn on the stove"')
TOP_Y, TOP_H = 0.42, 1.38
ax = fig.add_axes(rect(AX_X, TOP_Y, AX_W, TOP_H))
XL = (-0.42, 2.42)
ax.plot(XL, (100, 100), color=REF, lw=1.1, ls=(0, (1.5, 2.2)), zorder=1)
ax.text(XL[0] + 0.04, 102.5, "original", color=REF, fontsize=7.5, ha="left", va="bottom")
Y = {m: [comp_rate(m, p, 7) for p in ("start", "grasp", "mid")] for m in C}
for m in ("vf", "rmu", "npo", "ref", "sfi"):
    if m == "ref":  # coincides with NPO-RT: dashed overlay, no jitter
        ax.plot((0, 1, 2), Y[m], color=C[m], lw=2.2, ls=(0, (2.0, 2.0)), zorder=4, dash_capstyle="butt")
    else:
        ax.plot((0, 1, 2), Y[m], color=C[m], lw=2.6 if m == "sfi" else 2.3, marker="o", ms=6 if m == "sfi" else 5.5,
                zorder=5 if m == "sfi" else 3, solid_capstyle="round")
assert Y["npo"] == Y["ref"]
ax.set_xlim(*XL)
ax.set_ylim(-7, 112)
ax.set_xticks([0, 1, 2])
ax.set_xticklabels([])
ax.set_yticks([0, 50, 100])
ax.set_ylabel("Prohibited-task\ncompletion (%) ↓", fontsize=8.5, labelpad=3)
style(ax)
ax.tick_params(axis="x", length=0)
fig.canvas.draw()
for y, m in ((104, "npo"), (91, "ref"), (78, "rmu"), (37.5, "vf"), (0, "sfi")):
    lab(ax, y, NAME[m] + ("†" if m == "vf" else ""), TC[m])
# thumbnails: the intervention states (one donor episode), under the categorical ticks
TW, TH = 1.0, 0.75
CROP = (24, 40, 344, 280)
grasp = f"{FR}/t7_grasp/orig_restart.jpg"
for k, (p, s) in enumerate(((f"{FR}/t7_mid/orig_prefix_000.jpg", "Audit start"), (grasp, "Early takeover"),
                            (f"{FR}/t7_mid/orig_restart.jpg", "Mid-task takeover"))):
    cx = AX_X + AX_W * (k - XL[0]) / (XL[1] - XL[0])
    ia = fig.add_axes(rect(cx - TW / 2, TOP_Y + TOP_H + 0.08, TW, TH))
    ia.imshow(Image.open(p).convert("RGB").crop(CROP), interpolation="lanczos", aspect="auto")
    ia.set_xticks([])
    ia.set_yticks([])
    for sp in ia.spines.values():
        sp.set_color("#b9b8b2")
        sp.set_linewidth(0.8)
    ftext(cx, TOP_Y + TOP_H + 0.08 + TH + 0.12, s, fontsize=8.5, color=INK, ha="center", va="center")

# ---------------- bottom: C2 ----------------
B_TITLE = 2.98
title(B_TITLE, "C2", "Non-completion can include drops", 'LIBERO-Goal · "put the wine bottle on the rack"')
BOT_Y, BOT_H = 3.3, 1.38
bx = fig.add_axes(rect(AX_X, BOT_Y, AX_W, BOT_H))
t = np.arange(0, 301)
cum = {}
for m in C:
    on = [r["drop"] for r in T[f"{m}_t9_mid"] if isinstance(r["drop"], int)]
    cum[m] = np.array([100 * sum(o <= s for o in on) / N for s in t])
ORIG_END = max(r["n"] for r in T["orig_t9_mid"])  # last termination (success) of the original's audit episodes
bx.plot((0, ORIG_END), (0, 0), color=REF, lw=1.6, ls=(0, (1.5, 2.2)), zorder=6)
bx.plot([ORIG_END], [0], marker="|", ms=9, mew=1.6, color=REF, zorder=6)
for m in ("rmu", "vf", "ref", "npo", "sfi"):
    bx.step(t, cum[m], where="post", color=C[m], lw=2.6 if m == "sfi" else 2.3, zorder=5 if m == "sfi" else 3)
    mk = [0, 100, 200, 300]
    bx.plot(mk, cum[m][mk], ls="", marker="o", color=C[m], ms=6 if m == "sfi" else 5.5, zorder=5 if m == "sfi" else 3)
bx.set_xlim(-8, 308)
bx.set_ylim(-7, 112)
bx.set_xticks([0, 100, 200, 300])
bx.set_yticks([0, 50, 100])
bx.set_xlabel("Control steps after mid-task takeover", fontsize=8.5, labelpad=2)
bx.set_ylabel("Recorded DROP\n(% of episodes) ↓", fontsize=8.5, labelpad=3)
style(bx)
fig.canvas.draw()
# label rail: method name at its curve end + task-completion count (same episodes)
ftext(FW - 0.04, BOT_Y - 0.06, "Task completed", fontsize=7.5, color=MUTED, ha="right", va="center", style="italic")
comp = {m: sum(r["comp"] is not None for r in T[f"{m}_t9_mid"]) for m in list(C) + ["orig"]}
rail_rows = [(100, "npo"), (65, "ref"), (23, "vf"), (10, "rmu"), (-2.5, "sfi"), (-15, "orig")]
for y, m in rail_rows:
    yy = bx.transData.transform((0, y))[1] / fig.bbox.height
    fig.text(RAIL / FW, yy, "Original" if m == "orig" else NAME[m], fontsize=8.3, fontweight="bold",
             color=REF if m == "orig" else TC[m], va="center", ha="left")
    fig.text((FW - 0.04) / FW, yy, f"{comp[m]}/{N}", fontsize=8.3, color=INK, va="center", ha="right")
for y, m in ((10, "rmu"), (-2.5, "sfi")):  # leaders from the shared zero endpoint (labels move, data do not)
    x0 = bx.transData.transform((300, 0))
    y1 = bx.transData.transform((0, y))[1]
    fig.add_artist(plt.Line2D([(x0[0] + 6) / fig.bbox.width, (RAIL * fig.dpi - 3) / fig.bbox.width],
                              [x0[1] / fig.bbox.height, y1 / fig.bbox.height], color=TC[m], lw=0.7))
# one post-DROP illustration inside empty plot space (no data under it)
IX0, IX1, IY0 = 12, 78, 20
w_in = AX_W * (IX1 - IX0) / 316  # xlim span = 316 steps
h_units = (w_in * 0.75) / BOT_H * 119  # keeps the 4:3 frame on paper
ia = bx.inset_axes([IX0, IY0, IX1 - IX0, h_units], transform=bx.transData)
ia.imshow(Image.open(f"{FR}/t9_mid_i31/ref_post_110.jpg").convert("RGB").crop(CROP), interpolation="lanczos", aspect="auto")
ia.add_patch(Ellipse((115, 183), 135, 58, fill=False, ec=RED, lw=1.0))
ia.set_xticks([])
ia.set_yticks([])
for sp in ia.spines.values():
    sp.set_color(C["ref"])
    sp.set_linewidth(1.2)
bx.text(IX0, IY0 + h_units + 2.5, "Refusal FT* at step 110", fontsize=7, fontweight="bold", color=TC["ref"], va="bottom", ha="left")
assert all(cum[m][:IX1 + 1].max() < IY0 or m == "npo" for m in C)  # nothing under the inset except NPO-RT's rise before step 14
assert cum["npo"][IX0] == 100
fig.savefig(f"{OUT}.pdf")
fig.savefig(f"{OUT}.png", dpi=300)
print("saved", OUT, {m: round(cum[m][-1], 1) for m in cum}, comp)


==> scripts/build_motivation_v15.py <==
"""Build the single-column Motivation figure from the existing registered logs.

v15 keeps the methods, observed outcomes, and source frames used in v14. The
upper panel connects three distinct stove audit conditions. The lower panel
shows cumulative recorded bottle-drop events, using all episodes in a condition
as the denominator. Each curve ends at the condition's last observed control
step, so the original-policy curve ends when its final rollout terminates.

The two tightly cropped frames show the stove mid-task takeover state and a
Refusal FT bottle drop. Their provenance is recorded in the appendix and in
evidence/motivation_v13_caption_source.txt. No new simulation or image synthesis
is used. The shared legend uses line styles to distinguish coincident curves.

Outputs: figures/motivation_v15.{pdf,png,svg}. The PDF width is the ACL column
width (77 mm), with text sized for insertion at \\columnwidth.
Requires matplotlib, numpy, and Pillow. Run from any directory.
"""

import json
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import Ellipse
import numpy as np
from PIL import Image


ROOT = Path(__file__).resolve().parents[1]
FRAMES = ROOT / "evidence/motivation/frames"
DATA = json.loads((ROOT / "evidence/motivation/timing_t7t9.json").read_text())
OUT = ROOT / "figures/motivation_v15"

INK, GRID = "#242424", "#e6e6e6"
COLORS = {
    "orig": "#8a8a83", "npo": "#eb6834", "ref": "#b8489a",
    "rmu": "#1b9c77", "vf": "#8a5a00", "sfi": "#2a78d6",
}
NAMES = {
    "orig": "Original", "npo": "NPO-RT", "ref": "Refusal FT",
    "rmu": "RMU", "vf": "VLA-Forget", "sfi": "SAFI (ours)",
}
STYLES = {"orig": (0, (1, 1.5)), "ref": (0, (3.0, 2.2)), "rmu": (0, (5.5, 2.0))}


def completion_rate(method, point, task):
    rows = DATA[f"{method}_t{task}_{point}"]
    return 100 * sum(row["comp"] is not None for row in rows) / len(rows)


def recorded_drop_curve(method):
    rows = DATA[f"{method}_t9_mid"]
    steps = np.arange(max(row["n"] for row in rows) + 1)
    onsets = [row["drop"] for row in rows if isinstance(row["drop"], int)]
    values = np.array([100 * sum(onset <= step for onset in onsets) / len(rows) for step in steps])
    return steps, values


plt.rcParams.update({
    "font.family": "DejaVu Sans", "font.size": 7.6,
    "axes.edgecolor": "#888888", "axes.linewidth": 0.6,
    "axes.labelcolor": INK, "xtick.color": INK, "ytick.color": INK,
    "xtick.labelsize": 7.4, "ytick.labelsize": 7.4,
    "pdf.fonttype": 42, "svg.fonttype": "none",
})

FW, FH = 77 / 25.4, 4.66
fig = plt.figure(figsize=(FW, FH), facecolor="white")


def rect(x, top, width, height):
    return [x / FW, 1 - (top + height) / FH, width / FW, height / FH]


def panel_subcaption(top, text):
    fig.text(0.5, 1 - top / FH, text, fontsize=8.1,
             fontweight="bold", color=INK, va="center", ha="center")


def style_axis(ax):
    ax.set_axisbelow(True)
    ax.grid(axis="y", color=GRID, linewidth=0.55)
    ax.spines[["top", "right"]].set_visible(False)
    ax.tick_params(length=2.5, width=0.6, pad=2.5)
    ax.set_ylim(-5, 108)
    ax.set_yticks([0, 50, 100])


def add_scene(ax, frame, crop, bounds, label, color=INK, bottle_outline=False):
    """Place a real frame in unoccupied plot space and name what it illustrates."""
    inset = ax.inset_axes(bounds, zorder=10)
    inset.imshow(Image.open(frame).convert("RGB"), interpolation="lanczos")
    # Display a crop while retaining the source image and its original pixels.
    left, top, right, bottom = crop
    inset.set_xlim(left, right)
    inset.set_ylim(bottom, top)
    inset.set_xticks([])
    inset.set_yticks([])
    for spine in inset.spines.values():
        spine.set_color(color if bottle_outline else "#a9a9a9")
        spine.set_linewidth(0.75)
    if bottle_outline:
        inset.add_patch(Ellipse((136, 221), 93, 37, angle=-11, fill=False,
                                edgecolor=color, linewidth=0.85))
    x, y, width, _ = bounds
    ax.text(x + width / 2, y - 0.035, label, transform=ax.transAxes,
            fontsize=6.8, ha="center", va="top", color=color)
    return inset


# One shared legend. Column-major order produces two balanced rows.
legend_order = ["orig", "rmu", "npo", "vf", "ref", "sfi"]
handles = [Line2D([], [], color=COLORS[m], linewidth=1.8 if m == "sfi" else 1.5,
                  linestyle=STYLES.get(m, "-"), label=NAMES[m]) for m in legend_order]
legend = fig.legend(handles=handles, loc="upper center", bbox_to_anchor=(0.52, 0.99),
                    ncol=3, fontsize=7.0, frameon=True, fancybox=False,
                    edgecolor="#b8b8b8", facecolor="white", framealpha=1,
                    handlelength=1.65, handletextpad=0.45, columnspacing=0.85,
                    labelspacing=0.5, borderpad=0.45)
legend.get_frame().set_linewidth(0.5)

AX_X, AX_W = 0.59, FW - 0.68
top = fig.add_axes(rect(AX_X, 0.55, AX_W, 1.40))
style_axis(top)
top.set_xlim(-0.32, 2.32)
top.set_xticks([0, 1, 2], ["Initial", "Early\ntakeover", "Mid-task\ntakeover"])
top.set_ylabel("Prohibited task\ncompletion (%)", labelpad=3)

upper_values = {m: [completion_rate(m, p, 7) for p in ("start", "grasp", "mid")]
                for m in COLORS}
assert upper_values["npo"] == upper_values["ref"]
for m in ("orig", "vf", "rmu", "npo", "sfi", "ref"):
    # The dashed Refusal FT line reveals the orange NPO-RT line beneath.
    top.plot([0, 1, 2], upper_values[m], color=COLORS[m],
             linestyle=STYLES.get(m, "-"), linewidth=1.35 if m == "ref" else 1.75,
             marker="o" if m not in ("orig", "ref") else None,
             markersize=3.5, markeredgewidth=0, zorder=4)

add_scene(top, FRAMES / "t7_mid/orig_restart.jpg", (62, 118, 250, 274),
          [0.025, 0.55, 0.255, 0.35], "Mid-task state")
panel_subcaption(2.40, "(a) Failure to stop ongoing tasks")

bottom = fig.add_axes(rect(AX_X, 2.65, AX_W, 1.40))
style_axis(bottom)
bottom.set_xlim(-5, 307)
bottom.set_xticks([0, 100, 200, 300])
bottom.set_xlabel("Control steps after takeover", labelpad=3)
bottom.set_ylabel("Recorded drops\n(% of episodes)", labelpad=3)

lower_values = {}
for m in ("vf", "npo", "ref", "sfi", "rmu", "orig"):
    steps, values = recorded_drop_curve(m)
    lower_values[m] = values[-1]
    # Reveal coincident zero curves with line styles, preserving all data values.
    linewidth = 1.1 if m in ("rmu", "orig") else 1.8 if m == "sfi" else 1.55
    bottom.step(steps, values, where="post", color=COLORS[m],
                linestyle=STYLES.get(m, "-"), linewidth=linewidth, zorder=4)

add_scene(bottom, FRAMES / "t9_mid_i31/ref_post_110.jpg", (65, 168, 238, 280),
          [0.15, 0.60, 0.26, 0.29], "Refusal FT drop", COLORS["ref"], bottle_outline=True)
panel_subcaption(4.53, "(b) Unsafe alternative responses")

OUT.parent.mkdir(parents=True, exist_ok=True)
for extension in ("pdf", "svg", "png"):
    fig.savefig(OUT.with_suffix(f".{extension}"), dpi=400)
    if extension == "svg":
        svg = OUT.with_suffix(".svg")
        svg.write_text("\n".join(line.rstrip() for line in svg.read_text().splitlines()) + "\n")

print(f"Saved {OUT.name} at {FW:.3f} x {FH:.2f} inches.")
print("Upper completion percentages:", upper_values)
print("Final recorded-drop percentages:", lower_values)


==> scripts/build_physical_response.py <==
"""Render verified physical-response means and intervals without re-aggregating data."""
from pathlib import Path
import json
import math
import os

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / 'evidence/physical_response'
OUTPUT = ROOT / 'figures'
os.environ['MPLCONFIGDIR'] = str(ROOT / 'build/mpl-physical-response')
os.environ['XDG_CACHE_HOME'] = str(ROOT / 'build/cache-physical-response')
os.environ['OPENBLAS_NUM_THREADS'] = '1'
os.environ['OMP_NUM_THREADS'] = '1'

import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

SUITES = ['libero_spatial', 'libero_object']
POINTS = ['grasp', 'mid']
METHODS = ['orig', 'ga', 'gd', 'npo', 'rmu', 'ref', 'vf', 'sfi', 'hold']
NAMES = {'orig': 'Original policy', 'ga': 'GA', 'gd': 'GradDiff',
         'npo': 'NPO-RT', 'rmu': 'RMU', 'ref': 'Refusal FT',
         'vf': 'VLA-Forget (OFT)', 'sfi': 'SAFI (ours)', 'hold': 'Scripted hold'}
SUITE_NAMES = {'libero_spatial': 'LIBERO-Spatial', 'libero_object': 'LIBERO-Object'}
POINT_NAMES = {'grasp': 'Early takeover', 'mid': 'Mid-task takeover'}
COLORS = {'orig': '#8B9199', 'ga': '#53535D', 'gd': '#149EAA',
          'npo': '#EB6834', 'rmu': '#1B9C77', 'ref': '#B8489A',
          'vf': '#8A5A00', 'sfi': '#CC414E', 'hold': '#343B41'}
MARKERS = {'orig': None, 'ga': 'v', 'gd': 'P', 'npo': 's', 'rmu': 'D',
           'ref': '^', 'vf': 'X', 'sfi': 'o', 'hold': None}
# Matplotlib fills columns vertically. The displayed rows follow the method order.
LEGEND_ORDER = ['sfi', 'ref', 'gd', 'npo', 'vf', 'orig', 'rmu', 'ga', 'hold']
DRAW_ORDER = ['orig', 'ga', 'gd', 'npo', 'rmu', 'vf', 'ref', 'hold', 'sfi']

plt.rcParams.update({
    'font.family': 'DejaVu Serif', 'font.size': 9,
    'axes.labelsize': 10, 'axes.linewidth': .65,
    'axes.spines.top': False, 'axes.spines.right': False,
    'axes.edgecolor': '#9CA6AF', 'text.color': '#23313B',
    'axes.labelcolor': '#23313B', 'xtick.color': '#48525B', 'ytick.color': '#48525B',
    'pdf.fonttype': 42, 'ps.fonttype': 42, 'svg.fonttype': 'none',
    'savefig.facecolor': 'white', 'figure.facecolor': 'white',
})

meta = json.loads((DATA / 'validation.json').read_text())
curves = json.loads((DATA / 'curves.json').read_text())
assert set(LEGEND_ORDER) == set(METHODS) and len(LEGEND_ORDER) == 9
for suite in SUITES:
    for point in POINTS:
        assert set(curves[suite][point]) == set(METHODS)
        for method in METHODS:
            record = curves[suite][point][method]
            assert len(record['object']) == meta['windows'][suite]
            assert record['object'][0] == 0
            assert np.isfinite(record['object']).all()


def style(method):
    return dict(color=COLORS[method],
                linewidth=2.5 if method == 'sfi' else 1.7 if method == 'hold' else 1.3,
                linestyle=(0, (4, 2.4)) if method == 'hold' else ':' if method == 'orig' else '-',
                marker=MARKERS[method], markersize=6.0 if method == 'sfi' else 4.0,
                markeredgecolor='white', markeredgewidth=.6 if method == 'sfi' else .35,
                alpha=1 if method in ['sfi', 'hold'] else .9)


def make_figure(metric, label, stem):
    fig, axes = plt.subplots(2, 2, figsize=(7.15, 5.65), sharey=True)
    fig.subplots_adjust(left=.103, right=.985, bottom=.145, top=.855,
                        wspace=.225, hspace=.68)
    if metric == 'grip':
        ceiling = 105
    else:
        largest = max(max(curves[s][p][m][metric + '_hi'] if m in ['sfi', 'hold']
                          else curves[s][p][m][metric])
                      for s in SUITES for p in POINTS for m in METHODS)
        ceiling = 10 * math.ceil(largest / 10 + .25)
    subcaptions = []
    for row, point in enumerate(POINTS):
        for col, suite in enumerate(SUITES):
            ax = axes[row, col]
            horizon = meta['windows'][suite]
            x = np.arange(horizon)
            ax.set_axisbelow(True)
            ax.grid(axis='y', color='#E6E9ED', linewidth=.65)
            for method in DRAW_ORDER:
                r = curves[suite][point][method]
                if method in ['sfi', 'hold'] and metric + '_lo' in r:
                    ax.fill_between(x, r[metric + '_lo'], r[metric + '_hi'],
                                    color=COLORS[method], alpha=.13 if method == 'sfi' else .08,
                                    edgecolor='none', zorder=2)
                ax.plot(x, r[metric], markevery=list(np.linspace(0, horizon - 1, 7, dtype=int)),
                        zorder=6 if method == 'sfi' else 5 if method == 'hold' else 3,
                        **style(method))
            ax.set_xlim(0, horizon)
            ax.set_ylim(-.014 * ceiling, ceiling)
            ax.set_xticks([0, 50, 100, 150, 200] if suite == 'libero_spatial'
                          else [0, 70, 140, 210, 280])
            ax.set_yticks([0, 25, 50, 75, 100] if metric == 'grip'
                          else np.arange(0, ceiling + .1, 20 if ceiling > 60 else 10))
            ax.tick_params(axis='both', labelsize=8.4, width=.6, length=3, pad=4)
            ax.tick_params(axis='y', labelleft=True)
            ax.set_xlabel('Steps After Takeover', labelpad=6)
            if col == 0:
                ax.set_ylabel(label, labelpad=8)
            subcaptions.append(ax.text(.5, -.405,
                f'({"abcd"[row * 2 + col]}) {SUITE_NAMES[suite]} · {POINT_NAMES[point]}',
                transform=ax.transAxes, ha='center', va='top', fontsize=9.3))
    handles = [Line2D([], [], label=NAMES[m], **style(m)) for m in LEGEND_ORDER]
    legend = fig.legend(handles=handles, loc='upper center', bbox_to_anchor=(.53, .997),
                        ncol=3, frameon=False, fontsize=8.2, columnspacing=1.5,
                        handlelength=2.2, handletextpad=.45, labelspacing=.65)
    for text in legend.get_texts():
        if text.get_text() == NAMES['sfi']:
            text.set_color(COLORS['sfi'])
            text.set_fontweight('bold')
    fig.canvas.draw()
    renderer = fig.canvas.get_renderer()
    for artist in [legend, *subcaptions]:
        box = artist.get_window_extent(renderer)
        assert fig.bbox.contains(box.x0, box.y0) and fig.bbox.contains(box.x1, box.y1)
    legend_boxes = [text.get_window_extent(renderer) for text in legend.get_texts()]
    assert len({round(box.x0, 1) for box in legend_boxes}) == 3
    assert len({round(box.y0, 1) for box in legend_boxes}) == 3
    assert legend.get_window_extent(renderer).y0 > axes[0, 0].get_window_extent(renderer).y1
    for ax, subcaption in zip(axes.flat, subcaptions):
        assert subcaption.get_window_extent(renderer).y1 + 3 < ax.xaxis.label.get_window_extent(renderer).y0
    for ext in ['png', 'pdf', 'svg']:
        path = OUTPUT / f'{stem}.{ext}'
        fig.savefig(path, dpi=260)
        if ext == 'svg':
            path.write_text('\n'.join(line.rstrip() for line in path.read_text().splitlines()) + '\n')
    plt.close(fig)


if __name__ == '__main__':
    make_figure('object', 'Object Displacement (cm)', 'physical_response')
    print('Rendered physical response with all nine legend entries in three rows and three columns.')


==> scripts/build_qualitative.py <==
"""Compose matched-time trajectory strips from verified simulator renders."""
from pathlib import Path
import hashlib
import json
import os

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / 'evidence/appendix/qualitative'
os.environ['MPLCONFIGDIR'] = str(ROOT / 'build/mpl-qualitative')
os.environ['XDG_CACHE_HOME'] = str(ROOT / 'build/cache-qualitative')

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib import font_manager
from matplotlib.patches import Rectangle
from PIL import Image

font = 'Comic Sans MS'
available = {f.name for f in font_manager.fontManager.ttflist}
assert font in available, 'Install the manuscript diagram font before rendering.'
plt.rcParams.update({'font.family': font, 'font.size': 8.5,
                     'pdf.fonttype':42, 'svg.fonttype':'none'})

METHODS = ['orig','npo','sfi']
NAMES = {'orig':'Original', 'npo':'NPO-RT', 'sfi':'SAFI'}
COLORS = {'orig':'#5c636d','npo':'#c66537','sfi':'#b93341'}
PANELS = [
    ('t9_mid_i10',[0,5,10,15,20], '(a) Bottle placement after takeover'),
    ('t7_mid_i10',[0,2,5,8,10], '(b) Stove activation after takeover')]

manifest = json.loads((DATA / 'display_manifest.json').read_text())
for item in manifest:
    assert hashlib.sha256((DATA / item['file']).read_bytes()).hexdigest() == item['sha256'], item['file']
for case, times, _ in PANELS:
    for method in ['npo', 'sfi']:
        records = json.loads((DATA / case / f'{method}_verification.json').read_text())
        for r in records[:max(times)+1]:
            assert r['object_gap'] <= 1e-6 and r['eef_gap'] <= 1e-6
            assert all(r[k] for k in ['goal_equal', 'stove_equal', 'grip_equal', 'support_equal'])
    starts = [hashlib.sha256((DATA / case / f'{m}_000.png').read_bytes()).hexdigest() for m in METHODS]
    assert len(set(starts)) == 1, f'Mismatched starting images: {case}'

fig = plt.figure(figsize=(7.15,7.2),facecolor='white')
frame_left, frame_right = .112,.992
gap = .009
frame_width = (frame_right-frame_left-4*gap)/5
# Fixed scene crop for all methods and times in each task. No scene alteration.
crop = (65,0,505,320)
frame_height = frame_width*7.15/7.2*(320/440)
row_gap = .016
top_y = [.943,.451]
texts = []
for pi,(case,times,subcaption) in enumerate(PANELS):
    meta=json.loads((DATA/case/'meta.json').read_text())
    assert meta['valid'] and max(times) == meta['display_end']
    top=top_y[pi]
    for col,t in enumerate(times):
        x=frame_left+col*(frame_width+gap)
        texts.append(fig.text(x+frame_width/2,top+.016,
                             'Takeover' if t==0 else f'Step {t}',
                             ha='center',va='bottom',fontsize=9))
    for row,method in enumerate(METHODS):
        y=top-(row+1)*frame_height-row*row_gap
        texts.append(fig.text(.098,y+frame_height/2,NAMES[method],
                             ha='right',va='center',fontsize=9,
                             color=COLORS[method],weight='bold'))
        for col,t in enumerate(times):
            ax=fig.add_axes([frame_left+col*(frame_width+gap),y,frame_width,frame_height])
            im=Image.open(DATA/case/f'{method}_{t:03d}.png').convert('RGB')
            ax.imshow(im.crop(crop))
            ax.set_axis_off()
            ax.add_patch(Rectangle((0,0),1,1,transform=ax.transAxes,fill=False,
                                  edgecolor=COLORS[method] if method=='sfi' else '#c8cbd0',
                                  linewidth=1.0 if method=='sfi' else .45))
    bottom=top-3*frame_height-2*row_gap
    texts.append(fig.text(.55,bottom-.019,subcaption,ha='center',va='top',fontsize=10))
fig.canvas.draw()
renderer=fig.canvas.get_renderer()
for t in texts:
    b=t.get_window_extent(renderer)
    assert fig.bbox.contains(b.x0,b.y0) and fig.bbox.contains(b.x1,b.y1),t.get_text()
for ext in ['pdf','png','svg']:
    fig.savefig(ROOT/f'figures/qualitative_takeovers.{ext}',dpi=260)
plt.close(fig)
print('Rendered matched-time qualitative comparisons.')


==> scripts/build_results.py <==
"""Build result tables and the main-text Spatial/Object checkpoint figure.

The source manifest under evidence/results records each authoritative ledger.
Replace source snapshots and update that manifest only after new results have
been verified. A missing suite never contributes to a partial LIBERO average.
"""
from pathlib import Path
import csv
import hashlib
import json
import os
from statistics import mean

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / 'evidence' / 'results'
os.environ.setdefault('MPLCONFIGDIR', str(ROOT / 'build' / 'mpl-results'))
os.environ.setdefault('XDG_CACHE_HOME', str(ROOT / 'build' / 'cache-results'))

LIBERO = ['goal', 'libero_spatial', 'libero_object']
SUITES = LIBERO + ['badlibero']
SWEEP_SUITES = ['libero_spatial', 'libero_object']
LEARNED = ['ga', 'gd', 'npo', 'rmu', 'ref', 'vf', 'sfi']
METHODS = ['orig'] + LEARNED
SWEEP_METHODS = ['sfi', 'npo', 'rmu', 'ref', 'vf', 'ga', 'gd']
ABLATION = ['orig', 'rto', 'fbo', 'sfi']
NAMES = {'orig': 'Original policy', 'ga': 'GA', 'gd': 'GradDiff',
         'npo': 'NPO-RT', 'rmu': 'RMU', 'ref': 'Refusal FT',
         'vf': 'VLA-Forget (OFT)', 'sfi': r'\method (ours)'}
SUITE_NAMES = {'goal': 'LIBERO-Goal', 'libero_spatial': 'LIBERO-Spatial',
               'libero_object': 'LIBERO-Object', 'badlibero': 'BadLIBERO'}
ABLATION_NAMES = {'orig': 'w/o both (original)', 'rto': 'w/o fallback imitation',
                  'fbo': 'w/o retained imitation', 'sfi': r'\method (full)'}
METRICS = ['C', 'E', 'SAT_EP']
PLOT_COLORS = {'sfi': '#2A78D6', 'npo': '#EB6834', 'rmu': '#1B9C77', 'ref': '#B8489A',
               'vf': '#8A5A00', 'ga': '#53535D', 'gd': '#149EAA'}
PLOT_MARKERS = {'sfi': 'o', 'npo': 's', 'rmu': 'D', 'ref': '^', 'vf': 'X', 'ga': 'v', 'gd': 'P'}

def read(name):
    return json.loads((DATA / name).read_text())

def value(record, key):
    x = record[key]
    return float(x['value'] if isinstance(x, dict) else x)

GOAL = read('goal_aggregate.json')
SO = read('spatial_object_results.json')
TRADE = read('tradeoff.json')
BAD = read('badlibero_joint.json')
BAD_CLEAN = read('badlibero_normal_source.json')
ORIGINAL_SAT = read('original_saturation_source.json')

def metrics(suite, method):
    if suite == 'goal':
        d = GOAL[method]
        assert not d['missing_targets']
        return dict(d['aggregate'])
    if suite == 'badlibero':
        key = {'orig': 'implant', 'ref': 'refusal'}.get(method, method)
        d = BAD[key]
        assert d['invalid_or_error'] == 0 and not d['incomplete_cells']
        a = d['aggregate_pct']
        return {**a, 'E': a['E_bl'], 'SAT_EP': a['SAT_any']}
    if method == 'orig':
        d = {k: value(TRADE[suite]['original'], k) for k in ['C', 'D', 'E', 'V', 'U']}
        d['SAT_EP'] = ORIGINAL_SAT[suite]['SAT_EP']
        for k in ['C', 'E']:
            assert abs(d[k] - ORIGINAL_SAT[suite][k]) < 1e-8
        return d
    if method not in SO[suite]['suite']:
        return None
    d = SO[suite]['suite'][method]
    assert d['status'] == 'complete'
    return {k: value(d, k) for k in ['C', 'D', 'E', 'V', 'U', 'SAT_EP']}

RESULTS = {suite: {method: metrics(suite, method) for method in METHODS} for suite in SUITES}

def macro_average(method):
    records = [RESULTS[suite][method] for suite in LIBERO]
    if any(d is None for d in records):
        return None
    return {k: mean(d[k] for d in records) for k in ['C', 'D', 'E', 'V', 'SAT_EP']}

MACRO = {method: macro_average(method) for method in METHODS}

def rate(x, bold=False):
    if x is None:
        return r'\textemdash'
    s = f'{x:.1f}'
    return r'\textbf{' + s + '}' if bold else s

def row(method, cells, *, highlight=True):
    label = NAMES[method]
    prefix = ''
    if highlight and method == 'sfi':
        prefix = r'\rowcolor{safirow}' + '\n'
        label = r'\textbf{' + label + '}'
    return prefix + ' & '.join([label] + cells) + r' \\'

def header(label):
    return r'\shortstack{' + label + '}'

MAIN_HEADERS = [header(r'Target success\\rate (\%) $\downarrow$'),
                header(r'Physical incident\\rate (\%) $\downarrow$'),
                header(r'Action saturation\\rate (\%) $\downarrow$')]

def table_open(columns, spacing='2.75pt', *, stretch=True, placement='t'):
    return [r'% Generated by scripts/build_results.py. Edit the generator or source records.',
            r'\begin{table*}[' + placement + ']', r'\centering', r'\footnotesize',
            r'\setlength{\tabcolsep}{' + spacing + '}',
            r'\renewcommand{\arraystretch}{1.12}',
            (r'\begin{tabular*}{\textwidth}{@{\extracolsep{\fill}}' if stretch
             else r'\begin{tabular}{@{}') + columns + '@{}}',
            r'\toprule']

def table_close(caption, label, *, stretch=True):
    return [r'\bottomrule', r'\end{tabular*}' if stretch else r'\end{tabular}', r'\caption{' + caption + '}',
            r'\label{' + label + '}', r'\end{table*}', '']

def write_table(name, lines):
    text = '\n'.join(lines)
    assert '\\cite' not in text
    (ROOT / 'tables' / name).write_text(text)

def build_main_table():
    lines = table_open('lrrrrrr')
    lines += [r'& \multicolumn{3}{c}{LIBERO (Avg.)} & \multicolumn{3}{c}{BadLIBERO} \\',
              r'\cmidrule(lr){2-4}\cmidrule(lr){5-7}',
              'Method & ' + ' & '.join(MAIN_HEADERS * 2) + r' \\', r'\midrule']
    groups = [MACRO, RESULTS['badlibero']]
    for method in METHODS:
        cells = []
        for group in groups:
            for metric in METRICS:
                best = min(d[metric] for k, d in group.items() if k in LEARNED and d is not None)
                d = group[method]
                x = None if d is None else d[metric]
                cells.append(rate(x, x is not None and method != 'orig' and abs(x - best) < 1e-9))
        lines.append(row(method, cells))
        if method == 'orig':
            lines.append(r'\midrule')
    lines += table_close(
        r'Takeover outcomes on the evaluated tasks. LIBERO averages Goal, Spatial, and Object equally. '
        r'The BadLIBERO reference is the implanted policy. Bold marks the lowest rates among edited policies.',
        'tab:main-results')
    write_table('main_results.tex', lines)

def build_ablation_table():
    lines = table_open('lrrrrrrrr', '3pt', stretch=False)
    labels = [header(r'Target\\success $\downarrow$'), header(r'Physical\\incidents $\downarrow$'),
              header(r'Retained\\success $\uparrow$'), header(r'Action\\saturation $\downarrow$')]
    lines += [r'& \multicolumn{4}{c}{LIBERO-Spatial} & \multicolumn{4}{c}{LIBERO-Object} \\',
              r'\cmidrule(lr){2-5}\cmidrule(lr){6-9}',
              'Variant & ' + ' & '.join(labels * 2) + r' \\', r'\midrule']
    for method in ABLATION:
        label = ABLATION_NAMES[method]
        if method == 'sfi':
            lines.append(r'\rowcolor{safirow}')
            label = r'\textbf{' + label + '}'
        cells = [rate(metrics(suite, method)[k]) for suite in SWEEP_SUITES for k in ['C', 'E', 'U', 'SAT_EP']]
        lines.append(' & '.join([label] + cells) + r' \\')
    lines += table_close(
        r'Objective ablation. All rates are percentages. Removing both imitation terms leaves the original policy.',
        'tab:ablation', stretch=False)
    write_table('ablation.tex', lines)

def build_breakdown_table():
    lines = table_open('lrrrrrr', placement='!t')
    for i, suites in enumerate([LIBERO[:2], ['libero_object', 'badlibero']]):
        if i:
            lines.append(r'\midrule')
        lines += [' & ' + ' & '.join(r'\multicolumn{3}{c}{' + SUITE_NAMES[s] + '}' for s in suites) + r' \\',
                  r'\cmidrule(lr){2-4}\cmidrule(lr){5-7}',
                  'Method & ' + ' & '.join(MAIN_HEADERS * 2) + r' \\', r'\midrule']
        for method in METHODS:
            cells = [rate(None if RESULTS[suite][method] is None else RESULTS[suite][method][k])
                     for suite in suites for k in METRICS]
            lines.append(row(method, cells))
    lines += table_close(
        r'Setting-level takeover results underlying Table~\ref{tab:main-results}. '
        r'Each setting uses its registered target cohort, observation windows, and event definitions.',
        'tab:results-breakdown')
    write_table('results_breakdown.tex', lines)

def fraction_to_percent(text):
    numerator, denominator = map(float, text.split('/'))
    assert denominator > 0
    return 100 * numerator / denominator

def normal_metrics(suite, method):
    if suite == 'goal':
        d = GOAL[method]
        return {'target': mean(fraction_to_percent(x['target']) for x in d['heldout'].values()), 'U': d['U']}
    if method == 'orig':
        records = [SO[suite]['arms'][f't{target}/sfi'] for target in SO[suite]['targets']]
        target_key, retain_key = 'original_target', 'original_retain'
    else:
        if method not in SO[suite]['suite']:
            return None
        records = [SO[suite]['arms'][f't{target}/{method}'] for target in SO[suite]['targets']]
        target_key, retain_key = 'heldout_target', 'heldout_retain'
    assert all(d['status'] == 'complete' for d in records)
    return {'target': mean(100 * d[target_key][0] / d[target_key][1] for d in records),
            'U': mean(100 * d[retain_key][0] / d[retain_key][1] for d in records)}

def build_normal_table():
    lines = table_open('lrrrrrr', placement='!t')
    labels = [header(r'Target success\\rate (\%) $\downarrow$'),
              header(r'Retained success\\rate (\%) $\uparrow$')]
    lines += [' & ' + ' & '.join(r'\multicolumn{2}{c}{' + SUITE_NAMES[s] + '}' for s in LIBERO) + r' \\',
              r'\cmidrule(lr){2-3}\cmidrule(lr){4-5}\cmidrule(lr){6-7}',
              'Method & ' + ' & '.join(labels * 3) + r' \\', r'\midrule']
    for method in METHODS:
        cells = []
        for suite in LIBERO:
            d = normal_metrics(suite, method)
            cells += [rate(None if d is None else d[k]) for k in ['target', 'U']]
            if d is not None:
                expected = GOAL[method]['U'] if suite == 'goal' else metrics(suite, method)['U']
                assert abs(d['U'] - expected) < 1e-8
        lines.append(row(method, cells))
    lines += table_close(
        r'Normal-start target and retained-task success for the selected policies. '
        r'Target success here measures execution from initial states. '
        r'Table~\ref{tab:main-results} measures target attainment after takeover.', 'tab:normal-retained')
    write_table('normal_retained.tex', lines)

def overview_points():
    """Pair takeover suppression with normal-start utility for main-table policies."""
    points = {'libero_macro': {}, 'badlibero': {}}
    for method in METHODS:
        assert MACRO[method] is not None
        points['libero_macro'][method] = {
            'suppression': 100 - MACRO[method]['C'],
            'utility': mean(normal_metrics(suite, method)['U'] for suite in LIBERO),
        }
        key = {'orig': 'implant', 'ref': 'refusal'}.get(method, method)
        clean = BAD_CLEAN['arms'][key]['untrig']
        assert clean['complete'] and clean['n'] > 0
        assert clean['success'] == sum(clean['per_task'].values())
        points['badlibero'][method] = {
            'suppression': 100 - RESULTS['badlibero'][method]['C'],
            'utility': 100 * clean['success'] / clean['n'],
        }
    for row in read('round27/libero_macro.json')['rows']:
        for setting in points:
            p = points[setting][row['key']]
            assert abs(p['suppression'] - row[setting]['target_suppression_rate']) < 1e-8
            assert abs(p['utility'] - row[setting]['retained_success_rate']) < 1e-8
            assert all(0 <= v <= 100 for v in p.values())
    return points

def validate_round27():
    """Recompute displayed aggregates from the frozen target/episode records."""
    def same(a, b):
        assert abs(a - b) < 1e-8, (a, b)

    for suite in SWEEP_SUITES:
        targets = SO[suite]['targets']
        assert targets == TRADE[suite]['targets']
        for method in LEARNED + ['fbo', 'rto']:
            assert not SO[suite]['completeness'][method]['missing_targets']
            cells = []
            for target in targets:
                arm = SO[suite]['arms'][f't{target}/{method}']
                assert arm['status'] == 'complete' and arm['replay_ok'] and arm['horizon_ok']
                for point in ['grasp', 'mid']:
                    flags = arm['flags'][point]
                    assert set(flags) == set(SO[suite]['arms'][f't{target}/sfi']['flags'][point])
                    rows = list(flags.values())
                    cells.append({'C': mean(c for c, e, sat in rows) * 100,
                                  'E': mean(e for c, e, sat in rows) * 100,
                                  'D': mean(e and not c for c, e, sat in rows) * 100,
                                  'V': mean(c or e for c, e, sat in rows) * 100,
                                  'SAT_EP': mean(sat for c, e, sat in rows) * 100})
            for metric in ['C', 'D', 'E', 'V', 'SAT_EP']:
                same(metrics(suite, method)[metric], mean(cell[metric] for cell in cells))

        for point in TRADE[suite]['points']:
            cells = [TRADE[suite]['per_target'][f"{point['kind']}/j{point['j']}/t{t}"] for t in targets]
            assert all(cell['valid'] for cell in cells)
            same(point['U'], mean(100 * c['retain'][0] / c['retain'][1] for c in cells))
            for metric in ['C', 'D', 'E', 'V']:
                same(value(point, metric), mean(100 * c[p][metric] / c[p]['n']
                                               for c in cells for p in ['grasp', 'mid']))
            if point['kind'] in ['ga', 'gd']:
                manifest = read(f"round27/ckpt_manifest_{point['kind']}_{suite}.json")
                assert manifest['pass']
                for target, record in point['provenance'].items():
                    run = manifest['targets'][target[1:]]
                    assert record['records_name_checkpoint']
                    assert str(Path(record['checkpoint']).parent) == run['run']
                    assert record['sha256_adapter'] == run['steps'][point['tag']]['lora/adapter_model.safetensors']['sha256']
                    assert len({s['lora/adapter_model.safetensors']['sha256'] for s in run['steps'].values()}) == 3
        assert read(f'round27/r27_gate_{suite}.json')['kinds']['ga']['pass']

    aliases = {'C': 'target_success_rate', 'E': 'physical_incident_rate',
               'SAT_EP': 'action_saturation_rate', 'D': 'D', 'V': 'V'}
    for row in read('round27/libero_macro.json')['rows']:
        assert row['macro_available'] and not row['missing']
        for metric, alias in aliases.items():
            same(MACRO[row['key']][metric], row['libero_macro'][alias])
            same(RESULTS['badlibero'][row['key']][metric], row['badlibero'][alias])
        same(mean(normal_metrics(s, row['key'])['U'] for s in LIBERO),
             row['libero_macro']['retained_success_rate'])
    assert read('round27/ga_execution_identity.json')['all_identity_checks_pass']


def validate_and_export():
    for name, record in read('source_manifest.json').items():
        assert hashlib.sha256((DATA / name).read_bytes()).hexdigest() == record['sha256'], name
    validate_round27()
    for suite, methods in RESULTS.items():
        for method, d in methods.items():
            if d is None:
                continue
            assert abs(d['V'] - d['C'] - d['D']) < 1e-8
            assert 0 <= d['D'] <= d['E'] + 1e-8
            assert d['V'] >= max(d['C'], d['E']) - 1e-8
            assert all(0 <= d[k] <= 100 for k in METRICS)
    for method in METHODS:
        assert (MACRO[method] is None) == any(RESULTS[suite][method] is None for suite in LIBERO)
    assert len(ABLATION) == 4 and 'gd' not in ABLATION
    with (DATA / 'displayed_main_metrics.csv').open('w') as f:
        out = csv.writer(f, lineterminator='\n')
        out.writerow(['setting', 'method', 'Target Success Rate (%)', 'Physical Incident Rate (%)', 'Action Saturation Rate (%)'])
        for setting, group in [('libero_macro', MACRO), ('badlibero', RESULTS['badlibero'])]:
            for method, d in group.items():
                out.writerow([setting, method] + ([''] * 3 if d is None else [d[k] for k in METRICS]))
    with (DATA / 'displayed_tradeoff_metrics.csv').open('w') as f:
        out = csv.writer(f, lineterminator='\n')
        out.writerow(['suite', 'method', 'checkpoint_index', 'source_trajectory', 'Target Suppression Rate (%)', 'Retained Success Rate (%)'])
        for suite in SWEEP_SUITES:
            points = TRADE[suite]['points']
            assert {(p['kind'], p['j']) for p in points} == {(k, j) for k in SWEEP_METHODS for j in [1, 2, 3]}
            for p in points:
                out.writerow([suite, p['kind'], p['j'], p['trajectory'], 100 - value(p, 'C'), p['U']])
            original = TRADE[suite]['original']
            out.writerow([suite, 'orig', '', 'original reference', 100 - value(original, 'C'), original['U']])
    with (DATA / 'displayed_tradeoff_overview.csv').open('w') as f:
        out = csv.writer(f, lineterminator='\n')
        out.writerow(['setting', 'method', 'policy_source', 'utility_population',
                      'Target Suppression Rate (%)', 'Utility Success Rate (%)'])
        for setting, points in overview_points().items():
            population = 'retained permitted tasks' if setting == 'libero_macro' else 'untriggered clean tasks'
            for method, p in points.items():
                out.writerow([setting, method, 'main-table policies', population, p['suppression'], p['utility']])

def configure_plotting():
    import matplotlib
    matplotlib.use('Agg')
    import matplotlib.pyplot as plt
    plt.rcParams.update({'font.family': 'DejaVu Serif', 'font.size': 8.3,
                         'pdf.fonttype': 42, 'ps.fonttype': 42, 'svg.fonttype': 'none',
                         'axes.spines.top': False, 'axes.spines.right': False,
                         'axes.linewidth': .65, 'xtick.major.width': .65, 'ytick.major.width': .65})
    return plt

def add_shared_legend(fig):
    from matplotlib.lines import Line2D
    names = {**NAMES, 'sfi': 'SAFI (ours)'}
    handles = [Line2D([], [], color=PLOT_COLORS[k], marker=PLOT_MARKERS[k], linestyle='none',
                      markersize=6.3 if k == 'sfi' else 5.6, label=names[k]) for k in SWEEP_METHODS]
    handles.append(Line2D([], [], color='#60676B', marker='h', markerfacecolor='none',
                          markeredgewidth=1.0, linestyle='none', markersize=6.7, label='Original policy'))
    # Matplotlib fills legend columns vertically; this order gives two readable rows.
    handles = [handles[i] for i in [0, 4, 1, 5, 2, 6, 3, 7]]
    fig.legend(handles=handles, loc='upper center', bbox_to_anchor=(.52, .995), ncol=4,
               frameon=False, fontsize=7.7, columnspacing=1.2, handletextpad=.35, handlelength=.8)

def save_figure(fig, name):
    for extension in ['pdf', 'png', 'svg']:
        path = ROOT / 'figures' / f'{name}.{extension}'
        fig.savefig(path, dpi=250, bbox_inches='tight', pad_inches=.02)
        if extension == 'svg':
            path.write_text('\n'.join(line.rstrip() for line in path.read_text().splitlines()) + '\n')

def build_overview_scatter():
    """Rebuild the archived overview alternative, outside the manuscript workflow."""
    plt = configure_plotting()
    points = overview_points()
    fig, axes = plt.subplots(1, 2, figsize=(7.15, 4.05))
    fig.subplots_adjust(left=.09, right=.98, bottom=.20, top=.85, wspace=.31)
    for col, (setting, values) in enumerate(points.items()):
        ax = axes[col]
        for method in LEARNED:
            p = values[method]
            # Compact markers distinguish the genuinely close BadLIBERO points.
            size = 22 if method == 'sfi' else 18
            ax.scatter(p['suppression'], p['utility'], c=PLOT_COLORS[method],
                       marker=PLOT_MARKERS[method], s=size,
                       edgecolors='#D62728' if method == 'sfi' else 'white',
                       linewidths=.9 if method == 'sfi' else .4, zorder=5 if method == 'sfi' else 4)
        original = values['orig']
        ax.scatter(original['suppression'], original['utility'], marker='h', s=50,
                   facecolors='none', edgecolors='#60676B', linewidths=.9, zorder=4)
        ax.set(xlim=(-4, 104), ylim=(-4, 104), xticks=[0, 25, 50, 75, 100], yticks=[0, 25, 50, 75, 100])
        ax.grid(True, color='#E4E8EB', lw=.55)
        ax.set_axisbelow(True)
        ax.tick_params(labelsize=7.5, length=3, pad=2)
        ax.set_xlabel('Target Suppression Rate (%) ↑', fontsize=8.3, labelpad=4)
        ylabel = 'Retained Success Rate (%) ↑' if col == 0 else 'Clean Task Success Rate (%) ↑'
        ax.set_ylabel(ylabel, fontsize=8.3, labelpad=5)
        label = 'LIBERO (Avg.)' if col == 0 else 'BadLIBERO'
        ax.text(.5, -.24, f'({"ab"[col]}) {label}', transform=ax.transAxes,
                ha='center', va='top', fontsize=8.5)
        assert len(ax.collections) == len(METHODS) == 8
    add_shared_legend(fig)
    save_figure(fig, 'utility_tradeoff_overview')
    plt.close(fig)

def build_checkpoint_scatter():
    plt = configure_plotting()
    from matplotlib.patches import Ellipse
    colors, markers = PLOT_COLORS, PLOT_MARKERS
    fig, axes = plt.subplots(1, 2, figsize=(7.15, 3.55))
    fig.subplots_adjust(left=.09, right=.98, bottom=.235, top=.83, wspace=.22)
    plotted = 0
    for col, suite in enumerate(SWEEP_SUITES):
        ax = axes[col]
        for method in SWEEP_METHODS[1:] + ['sfi']:
            points = [p for p in TRADE[suite]['points'] if p['kind'] == method]
            assert len(points) == 3
            plotted += len(points)
            ax.scatter([100 - value(p, 'C') for p in points], [p['U'] for p in points],
                       c=colors[method], marker=markers[method], s=50 if method == 'sfi' else 38,
                       edgecolors='white', linewidths=.65, zorder=4 if method == 'sfi' else 3)
        original = TRADE[suite]['original']
        ax.scatter(100 - value(original, 'C'), original['U'], marker='h', s=74,
                   facecolors='none', edgecolors='#60676B', linewidths=1.0, zorder=6)
        favorable = [p for p in TRADE[suite]['points'] if p['kind'] == 'sfi' and p['j'] in [2, 3]]
        center = (mean(100 - value(p, 'C') for p in favorable), mean(p['U'] for p in favorable))
        width, height = (9.0, 5.6) if suite == 'libero_spatial' else (7.5, 13.5)
        # These are annotations of observed operating points, not fitted regions.
        for p in [p for p in TRADE[suite]['points'] if p['kind'] == 'ref']:
            x, y = 100 - value(p, 'C'), p['U']
            assert ((x - center[0]) / (width / 2)) ** 2 + ((y - center[1]) / (height / 2)) ** 2 > 1
        ax.add_patch(Ellipse(center, width, height, fill=False, edgecolor='#D62728', linewidth=1.1, zorder=5))
        ax.set(xlim=(-4, 104), ylim=(-4, 104), xticks=[0, 25, 50, 75, 100], yticks=[0, 25, 50, 75, 100])
        ax.grid(True, color='#E4E8EB', lw=.55)
        ax.set_axisbelow(True)
        ax.tick_params(labelsize=7.5, length=3, pad=2)
        ax.set_xlabel('Target Suppression Rate (%) ↑', fontsize=8.3, labelpad=4)
        if col == 0:
            ax.set_ylabel('Retained Success Rate (%) ↑', fontsize=8.3, labelpad=5)
        ax.text(.5, -.29, f'({"ab"[col]}) {SUITE_NAMES[suite]}', transform=ax.transAxes,
                ha='center', va='top', fontsize=8.5)
    assert plotted == sum(len(TRADE[suite]['points']) for suite in SWEEP_SUITES) == 42
    add_shared_legend(fig)
    save_figure(fig, 'utility_tradeoff')
    plt.close(fig)

def main():
    validate_and_export()
    build_main_table()
    build_ablation_table()
    build_breakdown_table()
    build_normal_table()
    build_checkpoint_scatter()
    print('Built four LaTeX tables and the main-text Spatial/Object checkpoint figure. '
          'Source hashes, paired utility values, and metric identities verified.')

if __name__ == '__main__':
    main()


==> scripts/build_tables.py <==
"""Render existing, source-labelled counts; do not rerun policy evaluations.

The source's t6 contact-endpoint cross-tabs coerce missing values to zero.
This script never consumes those cross-tabs or donor unions. It uses only
explicit, available endpoint counts, and leaves unavailable cells missing.
"""
import json
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
facts = json.loads((ROOT / 'evidence/facts_main_source.json').read_text())
held = {(r['method'], r['target'], r['cond']): r for r in facts['heldout']}
restarts = {(r['method'], r['target'], r['point']): r for r in facts['restart']}
names = [('original', 'Original'), ('NPO-RT', 'NPO-RT'), ('RMU', 'RMU'),
         ('VLA-Forget (A-T5)', r'VLA-Forget (OFT)$^\dagger$'),
         ('refusal FT', 'Refusal FT (adapted)'), ('exact-string gate', 'Exact-string gate'),
         ('semantic gate', 'Semantic gate'), ('LTO (task-excluded ref.)', 'Task-excluded ref.'),
         ('SFI', r'\method')]
NA = r'\na'

def row(items):
    return ' & '.join(map(str, items)) + r'\\'

def write(name, lines):
    (ROOT / 'tables' / f'{name}.tex').write_text('\n'.join(lines) + '\n')

lines = [r'\begin{table*}[t]', r'\centering\small', r'\begin{tabular}{lrrrrrr}',
         r'\toprule',
         r' & \multicolumn{2}{c}{t6, cream cheese} & \multicolumn{2}{c}{t9, wine bottle} & \multicolumn{2}{c}{t7, stove}\\',
         r'Method & Target /40 $\downarrow$ & Retain /90 $\uparrow$ & Target /40 $\downarrow$ & Retain /90 $\uparrow$ & Target /40 $\downarrow$ & Retain /90 $\uparrow$\\',
         r'\midrule']
for key, name in names:
    vals = [name]
    for t in [6, 9, 7]:
        r = held[key, t, 'ID']
        vals += [r[k].split('/')[0] if k in r else NA for k in ['target_succ', 'retain']]
    lines.append(row(vals))
lines += [r'\bottomrule', r'\end{tabular}',
          r'\caption{Held-out normal-start results. Target completion is undesirable under the specified prohibition; retained success measures utility. Each target is edited separately. $\dagger$VLA-Forget fails the t7 retained-utility criterion. The semantic t6 gate is not run after controller-applicability failure (\na). The exact-string t6 controller records zero completion but fails its excursion bound. The task-excluded reference is not a retraining oracle.}',
          r'\label{tab:normal}', r'\end{table*}']
write('normal', lines)

def pair(method, target, metric):
    vals = []
    for p in ['grasp', 'mid']:
        r = restarts.get((method, target, p), {})
        v = r.get(metric)
        vals.append(NA if v is None else str(v))
    return ' / '.join(vals) if vals != [NA, NA] else NA

lines = [r'\begin{table*}[t]', r'\centering\small', r'\begin{tabular}{lrrrrrrr}', r'\toprule',
         r' & \multicolumn{2}{c}{t6} & \multicolumn{3}{c}{t9} & \multicolumn{2}{c}{t7}\\',
         r'Method & Complete & SAT & Complete & DROP & SAT & Complete & SAT\\', r'\midrule']
for key, name in names:
    if key.startswith('LTO'):
        continue  # This ledger has no LTO restart rows; separate source in appendix.
    vals = [name]
    for t, metrics in [(6, ['completion', 'SAT_EP']), (9, ['completion', 'DROP', 'SAT_EP']), (7, ['completion', 'SAT_EP'])]:
        vals += [pair(key, t, k) for k in metrics]
    lines.append(row(vals))
lines += [r'\bottomrule', r'\end{tabular}',
          r'\caption{Restart outcomes, shown as early / mid-task counts out of 40 for each endpoint. Lower counts are desirable for edited policies; original completion checks audit validity. SAT is the pre-clip command-saturation proxy. Targets use different restoration and censoring protocols. DROP is shown for t9; t6 uses a distinct registered descent-and-failure endpoint. $\dagger$The t7 VLA-Forget checkpoint is non-selective. \na\ indicates a gate evaluation not run. Zero events for the exact-string t6 controller do not override its excursion-pretest failure.}',
          r'\label{tab:restart}', r'\end{table*}']
write('restart', lines)

lines = [r'\begin{table*}[t]', r'\centering\small', r'\begin{tabular}{llrrrrrr}', r'\toprule',
         r' & & \multicolumn{2}{c}{t6} & \multicolumn{2}{c}{t9} & \multicolumn{2}{c}{t7}\\',
         r'Method & Shift & Target & Retain & Target & Retain & Target & Retain\\', r'\midrule']
for key, name in names:
    if key.startswith('LTO'):
        continue
    for c in ['P1', 'WARM']:
        vals = [name if c == 'P1' else '', c]
        for t in [6,9,7]:
            r=held[key,t,c]
            vals += [r.get(k,NA) for k in ['target_succ','retain']]
        lines.append(row(vals))
lines += [r'\bottomrule', r'\end{tabular}',
          r'\caption{Input-shift outcomes. Every target count is out of 40 and retained count out of 90. Refusal FT shifts are not evaluated because of the budget limit; the semantic t6 gate is not run after pretest failure. Both are marked \na\ and neither is a zero count. These evaluations measure completion and utility, not shifted physical-event rates.}',
          r'\label{tab:shifts}', r'\end{table*}']
write('shifts', lines)
print('Rendered normal, restart, and shift tables from explicit source fields.')

bad = json.loads((ROOT / 'evidence/badlibero_source.json').read_text())
bad_events = json.loads((ROOT / 'evidence/badlibero_restart_verified.json').read_text())
lines = [r'\begin{table*}[t]', r'\centering\small', r'\begin{tabular}{lrrrrrrr}', r'\toprule',
         r' & Untriggered & \multicolumn{2}{c}{Selected tasks} & Triggered & \multicolumn{3}{c}{Restarts /40}\\',
         r'Method & clean /100 & L3 /40 & clean /40 & clean /120 & L3 & Physical & SAT\\', r'\midrule']
for key, name in [('implant','Implanted policy'),('oft','Clean OFT'),('npo','NPO-RT'),('rmu','RMU'),('refusal','Refusal FT'),('gd','GradDiff'),('ga','GA'),('sfi',r'\method')]:
    a=bad['arms'][key]
    tr=a['trig']
    rs=a['restart']
    selected=[tr['per_task'][str(t)] for t in [3,6]]
    vals=[name,a['untrig']['success'],sum(x['L3'] for x in selected),sum(x['clean'] for x in selected),tr['pooled_clean']]
    cells=[rs[c] for c in bad['evidence_cells'] if c in rs]
    if len(cells)==4:
        assert all(c['valid']==10 for c in cells)
        l3=sum(c['raw_L3'] for c in cells)
        # Response classes are hierarchical and do NOT give the event union.
        raw=bad_events[key]
        assert raw['n']==40 and raw['raw_L3']==l3
        assert raw['SAT_EP']==sum(c['SAT_EP'] for c in cells)
        vals += [l3,raw['physical_union'],raw['SAT_EP']]
    else:
        vals += [NA,NA,NA]
    lines.append(row(vals))
lines += [r'\bottomrule',r'\end{tabular}',
          r'\caption{BadLIBERO adaptation. Selected tasks are t3 and t6, with 20 normal-start episodes each. Restart counts cover 20 donors at two takeover points, each observed for 200 uncensored steps. Physical is the episode-level union of physical-event flags and can coexist with L3. SAT here records any saturated step. GA and GradDiff are non-selective diagnostics. Clean OFT is an unedited reference taking over from implanted-policy states.}',
          r'\label{tab:badlibero}',r'\end{table*}']
write('badlibero',lines)
print('Rendered BadLIBERO table from its per-task and per-takeover summaries.')


==> scripts/build_takeover_appendix.py <==
"""Rebuild the four supplementary tables and check their frozen marginal rates."""
import csv
import json
from collections import defaultdict
from math import isclose
from pathlib import Path
from statistics import fmean

ROOT = Path(__file__).resolve().parents[1]
SHORT = ROOT / "evidence/appendix/takeover_details"
LONG = ROOT / "evidence/appendix/extended_window"
RESULTS = ROOT / "evidence/results"
METHOD = {
    "orig": "Original policy",
    "ga": "GA",
    "gd": "GradDiff",
    "npo": "NPO-RT",
    "rmu": "RMU",
    "ref": "Refusal FT",
    "vf": "VLA-Forget (OFT)",
    "sfi": "SAFI",
    "hold": "Scripted hold",
}
TASK = {
    "goal": {6: "Cream-cheese placement", 9: "Bottle placement", 7: "Stove activation"},
    "libero_spatial": {
        8: "Bowl next to the plate",
        6: "Bowl next to the cookie box",
        7: "Bowl on the stove",
        0: "Bowl between plate and ramekin",
    },
    "libero_object": {
        5: "Tomato sauce",
        8: "Chocolate pudding",
        4: "Ketchup",
        1: "Cream cheese",
    },
}
SUITES = ("libero_spatial", "libero_object")
POINTS = ("grasp", "mid")


def rows(path):
    with path.open() as stream:
        return list(csv.DictReader(stream))


def close(actual, expected, tol=1e-9):
    if not isclose(actual, expected, rel_tol=0, abs_tol=tol):
        raise ValueError(f"{actual} differs from {expected}")


def write_table(name, spec, body, caption, label):
    lines = [
        r"% Generated by scripts/build_takeover_appendix.py.",
        r"\begin{table*}[!tp]",
        r"\centering\footnotesize\revisioncolor",
        r"\captionsetup{labelfont+=safirevisionlabel}",
        r"\setlength{\tabcolsep}{3pt}",
        r"\renewcommand{\arraystretch}{1.07}",
        r"\begin{tabular*}{\textwidth}{@{\extracolsep{\fill}}" + spec + "@{}}",
        r"\toprule",
        *body,
        r"\bottomrule",
        r"\end{tabular*}",
        r"\caption{\revision{" + caption + "}}",
        r"\label{tab:" + label + "}",
        r"\end{table*}",
    ]
    (ROOT / "tables" / f"{name}.tex").write_text("\n".join(lines) + "\n")


def row(*cells):
    return " & ".join(f"{v:.1f}" if isinstance(v, float) else v for v in cells) + r" \\"


# Every method starts from the same donors at each boundary. Balance within
# a task before giving equal weight to tasks and to the two takeover points.
records = rows(SHORT / "rollout_endpoints.csv")
by_cell = defaultdict(dict)
for r in records:
    key = (r["suite"], int(r["task"]), r["boundary"], r["method"])
    donor = int(r["donor"])
    assert donor not in by_cell[key]
    by_cell[key][donor] = r
ledger = json.loads((RESULTS / "spatial_object_results.json").read_text())
for s in SUITES:
    for t in TASK[s]:
        base = by_cell[s, t, "mid", "orig"].keys()
        assert len(base) == int(ledger[s]["n_donors"][str(t)])
        for p in POINTS:
            for m in METHOD:
                cell = by_cell[s, t, p, m]
                assert cell.keys() == base
                if m in ("orig", "hold"):
                    continue
                flags = ledger[s]["arms"][f"t{t}/{m}"]["flags"][p]
                for i, r in cell.items():
                    assert [int(r["target"]), int(r["incident"])] == list(
                        map(int, flags[str(i)][:2])
                    ), (s, t, p, m, i, flags[str(i)], r)

boundaries = {}
joints = {}
endpoints = {}
for s in SUITES:
    for m in METHOD:
        joint_cells = []
        for p in POINTS:
            endpoint_cells = []
            for t in TASK[s]:
                donor_rows = by_cell[s, t, p, m].values()
                n = len(donor_rows)
                counts = [0, 0, 0, 0]
                for r in donor_rows:
                    c, e = int(r["target"]), int(r["incident"])
                    counts[{(1, 0): 0, (1, 1): 1, (0, 1): 2, (0, 0): 3}[c, e]] += 1
                joint_cells.append([100 * x / n for x in counts])
                assert sum(counts) == n
                boundaries[s, t, p, m] = (
                    100 * (counts[0] + counts[1]) / n,
                    100 * (counts[1] + counts[2]) / n,
                )
                endpoint_cells.append(
                    (
                        fmean(float(r["displacement_cm"]) for r in donor_rows),
                        100 * fmean(int(r["gripper_contact"]) for r in donor_rows),
                    )
                )
            endpoints[s, p, m] = list(map(fmean, zip(*endpoint_cells)))
        joints[s, m] = list(map(fmean, zip(*joint_cells)))
        close(sum(joints[s, m]), 100)

for r in rows(ROOT / "evidence/physical_response/endpoint_summary.csv"):
    a, b = endpoints[r["suite"], r["takeover"], r["method"]]
    close(a, float(r["object_end_cm"]), 2e-5)
    close(b, float(r["contact_end_pct"]))

goal = json.loads((RESULTS / "goal_aggregate.json").read_text())
for r in rows(SHORT / "goal_boundary_counts.csv"):
    t = int(r["task"])
    p = r["boundary"]
    m = r["method"]
    if p == "start":
        continue  # The separate stove initial-state audit is not part of the takeover aggregate.
    n = int(r["rollouts"])
    c = int(r["stove_activations"] if t == 7 else r["completions"])
    boundaries["goal", t, p, m] = (100 * c / n, 100 * int(r["incidents"]) / n)
for m in ("orig", "ref", "sfi"):
    for t in TASK["goal"]:
        for i, col in enumerate(("C", "E")):
            close(
                fmean(boundaries["goal", t, p, m][i] for p in POINTS),
                goal[m]["per_target"][str(t)][col],
            )
for r in rows(RESULTS / "displayed_main_metrics.csv"):
    if r["setting"] != "libero_macro":
        continue
    m = r["method"]
    for k, idx, col in [
        ("C", 0, "Target Success Rate (%)"),
        ("E", 2, "Physical Incident Rate (%)"),
    ]:
        sv = [joints[s, m][idx] + joints[s, m][1] for s in SUITES]
        for s, v in zip(SUITES, sv):
            if m != "orig":
                close(v, ledger[s]["suite"][m][k]["value"])
        close(fmean([goal[m]["aggregate"][k], *sv]), float(r[col]))

body = [
    row(
        "",
        "",
        *[rf"\multicolumn{{2}}{{c}}{{{METHOD[m]}}}" for m in ("orig", "ref", "sfi")],
    ),
    r"\cmidrule(lr){3-4}\cmidrule(lr){5-6}\cmidrule(lr){7-8}",
    row("Task", "Takeover", *(["Target", "Incident"] * 3)),
]
for s, title in zip(
    TASK,
    [
        "Goal",
        "Spatial: place the bowl on the plate",
        "Object: place the item in the basket",
    ],
):
    body += [
        r"\midrule",
        row(
            r"\multicolumn{8}{@{}l}{\textit{"
            + title.replace(": ", r" \textemdash{} ")
            + "}}"
        ),
    ]
    for t, name in TASK[s].items():
        for p in POINTS:
            body.append(
                row(
                    name if p == "grasp" else "",
                    "Early" if p == "grasp" else "Mid",
                    *(
                        v
                        for m in ("orig", "ref", "sfi")
                        for v in boundaries[s, t, p, m]
                    ),
                )
            )
write_table(
    "appendix_task_boundaries",
    "llrrrrrr",
    body,
    "Target success and physical incident rates (\\%) at each takeover. Goal placement rollouts stop at success. Stove activation and the Spatial and Object tasks use fixed windows.",
    "task-boundaries",
)

body = [
    row(
        "", r"\multicolumn{4}{c}{LIBERO-Spatial}", r"\multicolumn{4}{c}{LIBERO-Object}"
    ),
    r"\cmidrule(lr){2-5}\cmidrule(lr){6-9}",
    row(
        "Method",
        *(
            [
                r"\shortstack{Target\\only}",
                "Both",
                r"\shortstack{Incident\\only}",
                "Neither",
            ]
            * 2
        ),
    ),
    r"\midrule",
]
for m, title in METHOD.items():
    if m != "hold":
        body.append(row(title, *(v for s in SUITES for v in joints[s, m])))
write_table(
    "appendix_joint_outcomes",
    "lrrrrrrrr",
    body,
    "Joint outcomes after takeover (\\%). Each rollout falls into one of four categories according to target attainment and physical incidents. Rates use all rollouts within each task and boundary, with equal weights across tasks and boundaries.",
    "joint-outcomes",
)

body = [
    row(
        "", r"\multicolumn{4}{c}{LIBERO-Spatial}", r"\multicolumn{4}{c}{LIBERO-Object}"
    ),
    r"\cmidrule(lr){2-5}\cmidrule(lr){6-9}",
    row("", *([r"\multicolumn{2}{c}{Early}", r"\multicolumn{2}{c}{Mid}"] * 2)),
    r"\cmidrule(lr){2-3}\cmidrule(lr){4-5}\cmidrule(lr){6-7}\cmidrule(lr){8-9}",
    row(
        "Method", *([r"\shortstack{Distance\\(cm)}", r"\shortstack{Contact\\(\%)}"] * 4)
    ),
    r"\midrule",
]
for m, title in METHOD.items():
    if m == "hold":
        body.append(r"\midrule")
    body.append(
        row(title, *(v for s in SUITES for p in POINTS for v in endpoints[s, p, m]))
    )
write_table(
    "appendix_holding_endpoints",
    "lrrrrrrrr",
    body,
    "Final displacement of the held object from its takeover position (cm) and final gripper contact rate (\\%). Each suite mean weights its targets equally.",
    "holding-endpoints",
)

# Both horizons are prefixes of the same rollouts. Compare every published
# value to the archived target table and the shorter window to the original runs.
cohort = json.loads((LONG / "cohort.json").read_text())
ext = defaultdict(dict)
for r in rows(LONG / "rollout_endpoints.csv"):
    key = (int(r["target"]), r["method"], int(r["horizon"]))
    i = int(r["donor"])
    assert i not in ext[key]
    ext[key][i] = r
assert len(ext) == 24
cols = ["C", "E", "grip_final", "object_cm_final"]
values = {}
for (t, m, h), cell in ext.items():
    assert set(cell) == set(cohort["donors"][str(t)])
    for i, r in cell.items():
        old = by_cell["libero_spatial", t, "mid", m][i]
        if h == 220:
            for old_col, new_col in [
                ("target", "C"),
                ("incident", "E"),
                ("gripper_contact", "grip_final"),
                ("displacement_cm", "object_cm_final"),
            ]:
                close(float(old[old_col]), float(r[new_col]), 2e-5)
    values[t, m, h] = [
        fmean(float(r[col]) for r in cell.values())
        * (1 if col == "object_cm_final" else 100)
        for col in cols
    ]
for m in cohort["methods"]:
    for h in [220, 440]:
        values["mean", m, h] = list(
            map(fmean, zip(*(values[t, m, h] for t in cohort["targets"])))
        )
label_to_id = {
    v["instruction"]: v["id"]
    for v in json.loads((SHORT / "task_instructions.json").read_text())[
        "libero_spatial"
    ]
}
label_to_id["Task-balanced mean"] = "mean"
reported = rows(LONG / "reported_endpoints.csv")
assert len(reported) == 30
for r in reported:
    m = next(m for m in cohort["methods"] if METHOD[m] == r["method"])
    t = label_to_id[r["task"]]
    for v, col in zip(
        values[t, m, int(r["horizon_steps"])],
        [
            "Target Success Rate (%)",
            "Physical Incident Rate (%)",
            "Final Gripper Contact Rate (%)",
            "Final Object Displacement (cm)",
        ],
    ):
        close(v, float(r[col]), 1e-8)
figure = json.loads((LONG / "figure_data.json").read_text())["series"]
for m in cohort["methods"]:
    for h in [220, 440]:
        close(figure["cum_success"][m]["mean"][h], values["mean", m, h][0], 1e-8)
        close(figure["object_cm"][m]["mean"][h - 1], values["mean", m, h][3], 2e-5)
body = [
    row(
        "",
        "",
        *[
            r"\multicolumn{2}{c}{" + v + "}"
            for v in [
                r"Target success (\%)",
                r"Incidents (\%)",
                r"Gripper contact (\%)",
                "Distance (cm)",
            ]
        ],
    ),
    r"\cmidrule(lr){3-4}\cmidrule(lr){5-6}\cmidrule(lr){7-8}\cmidrule(lr){9-10}",
    row("Bowl position", "Policy", *(["220", "440"] * 4)),
]
for t in [*cohort["targets"], "mean"]:
    body.append(r"\midrule")
    label = (
        "Task-balanced mean"
        if t == "mean"
        else TASK["libero_spatial"][t].removeprefix("Bowl ").capitalize()
    )
    for m in ("sfi", "ref", "hold"):
        body.append(
            row(
                label if m == "sfi" else "",
                METHOD[m],
                *(values[t, m, h][j] for j in range(4) for h in (220, 440)),
            )
        )
write_table(
    "appendix_extended_holding",
    "llrrrrrrrr",
    body,
    "Spatial mid-task takeover at 220 and 440 actions. Target and incident rates accumulate through each horizon. Gripper contact and object displacement use the last observation before the final action.",
    "extended-holding",
)
print(
    f"Checked {len(records)} original-window records, {sum(map(len,ext.values()))} extended endpoints, all joint marginals and 36 original-window endpoint cells."
)

